Auction-based Charging Scheduling with Deep Learning Framework for Multi-Drone Networks

State-of-the-art drone technologies have severe flight time limitations due to weight constraints, which inevitably lead to a relatively small amount of available energy. Therefore, frequent battery replacement or recharging is necessary in applications such as delivery, exploration, or support to the wireless infrastructure. Mobile charging stations (i.e., mobile stations with charging equipment) for outdoor ad-hoc battery charging is one of the feasible solutions to address this issue. However, the ability of these platforms to charge the drones is limited in terms of the number and charging time. This paper designs an auction-based mechanism to control the charging schedule in multi-drone setting. In this paper, charging time slots are auctioned, and their assignment is determined by a bidding process. The main challenge in developing this framework is the lack of prior knowledge on the distribution of the number of drones participating in the auction. Based on optimal second-price-auction, the proposed formulation, then, relies on deep learning algorithms to learn such distribution online. Numerical results from extensive simulations show that the proposed deep learning-based approach provides effective battery charging control in multi-drone scenarios.

==> others/figures/additional_graph_data/figure4a.m <==


y = [1.27034251 1.289012077 1.289045631 1.300657349 1.518033 1.529529 1.528608 1.533098309];
w1 = 0.7;
hold on
bar(y, w1,'FaceColor',[0.1, 0.8, 0.9])
grid on
set(gca,'xtick', 1:8 ,'xticklabel', {'k=1', 'k=2','[B]k=1','[B]k=1','k=1','k=2','[B]k=1','[B]k=2'})
axis([0 9 1.2 1.55])

==> others/figures/additional_graph_data/figure4b.m <==


y = [0.599843414 1.247877 1.518033 1.528608];
w1 = 0.7;
hold on
bar(y, w1)
grid on
set(gca,'xtick', 1:4 ,'xticklabel', {'k=2','[B]k=2','k=2','[B]k=2'})
axis([0 5 0.5 1.6])

==> others/figures/additional_graph_data/figure5.m <==


x = ['Selfish[O]', 'Selfish[X]', 'Selfish[O]', 'Selfish[X]']
y = [21.2341 32.38688 23.29622 30.88108];
w1 = 0.7;
hold on
bar(y, w1,'FaceColor',[0.1, 0.8, 0.9])
grid on
set(gca,'xtick', 1:4 ,'xticklabel', {'Selfish[O]', 'Selfish[X]', 'Selfish[O]', 'Selfish[X]'})
axis([0 5 20 35])

==> others/figures/additional_graph_data/new_graph_first.m <==
%y = [7.819672131 4.838709677 3.968253968 3.619047619];

y_selfish_one = [30 27.36560967 24.301097 20.21070391 16.52328216 13.41398767 11.2229171 9.32908305 7.211081466 5.306023032 3.400138697 2.696296257 2.225292379 1.462510597 0.714666936 0.562736503]
y_selfish_two = [30 25.35855949 20.45385282 15.01864335 9.732058265 6.265369093 3.689898291 2.390121876 1.349969818 0.781594477 0.257826467 0.171603311 0 0 0 0 ]
y_selfish_three = [30 24.02911215 18.19289766 11.82495653 6.031745973 2.724564322 1.209805596 0.428839607 0.085050598 0 0 0 0 0 0 0]
y_selfish_four = [30 23.07548109 16.41827677 9.361640193 3.596534699 1.412302955 0.386460212 0.168877417 0 0 0 0 0 0 0 0]

hold on
plot(y_selfish_one, '^-')
hold on
plot(y_selfish_two, '-s')
hold on
plot(y_selfish_three, '-h')
hold on
plot(y_selfish_four, '-p')
grid on
set(gca,'xtick', 1:16 ,'xticklabel', {'1','2','3','4','5','6','7','8','9','10','11','12','13','14','15','16', })
axis([0 17 0 32])

xlabel('Number of Iteration ', 'FontSize',14);
ylabel('Average Remaining Budget', 'FontSize',14); 

legend('1 selfish user', '2 selfish users', '3 selfish users', '4 selfish users');

==> others/figures/additional_graph_data/new_graph_second.m <==


cc=hsv(12);

spa = 'new_fig_2.xlsx';
% [5.93932154 7.4367043  6.42487038 5.90394865 4.81289319]
a = 'uniform.csv';
% [6.50924148 4.91817015 4.91537352 8.86598649 7.38844789]
b = 'new_graph_second.csv'

uniform = xlsread(a,'B:B');
gau = xlsread(b,'A:A');
spa_uni = xlsread(spa, 'B:B');
spa_gau = xlsread(spa, 'C:C');

hold on
plot(uniform, '--')
hold on
plot(gau, '--')
hold on
plot(spa_uni, '-')
hold on
plot(spa_gau, '-')
set(gca,'xtick', 0:100:1000 )
grid on

axis([0 1000 6 8.8])
    

ylabel('Revenue ', 'FontSize',14);
xlabel('Training Iteration', 'FontSize',14); 

legend('Uniform', 'Gaussian', 'SPA-0 [Uniform]', 'SPA-0 [Gaussian]');

